Actionable and Political Text Classification using Word Embeddings and LSTM

In this work, we apply word embeddings and neural networks with Long Short-Term Memory (LSTM) to text classification problems, where the classification criteria are decided by the context of the application. We examine two applications in particular. The first is that of Actionability, where we build models to classify social media messages from customers of service providers as Actionable or Non-Actionable. We build models for over 30 different languages for actionability, and most of the models achieve accuracy around 85%, with some reaching over 90% accuracy. We also show that using LSTM neural networks with word embeddings vastly outperform traditional techniques. Second, we explore classification of messages with respect to political leaning, where social media messages are classified as Democratic or Republican. The model is able to classify messages with a high accuracy of 87.57%. As part of our experiments, we vary different hyperparameters of the neural networks, and report the effect of such variation on the accuracy. These actionability models have been deployed to production and help company agents provide customer support by prioritizing which messages to respond to. The model for political leaning has been opened and made available for wider use.

==> build_paper.sh <==
#!/bin/bash
#
#  Author: Nemanja Spasojevic (nemanja@klout.com)
#
# Simple script to render paper. Output shows up in the auto.

PAPER=$1

function usage {
  echo "Usage  : $0 <paper-name>"
  echo "Example: $0 klout-topics"
  exit 1
}

# embed_fonts <input_pdf> <output_pdf>
function embed_fonts() {
  gs -dBATCH \
     -dNOPAUSE \
     -sDEVICE=pdfwrite \
     -c "<< /  NeverEmbed [false /Times-Roman /Times-Bold /Courier-Bold] >> setdistillerparams" \
     -f $1 \
     -sOutputFile=$2
}

# embed_fonts <input_pdf> <output_pdf>
function ps2pdf_custom() {
  ps2pdf -dPDFSETTINGS=/prepress \
    -dAutoRotatePages=/None \
    -dEmbedAllFonts=true \
    -dMaxSubsetPct=100 \
    -dSubsetFonts=true \
    -dAutoFilterColorImages=false \
    -dAutoFilterGrayImages=false \
    -dDownsampleColorImages=false \
    -dDownsampleGrayImages=false \
    -dDownsampleMonoImages=false \
    $1 $2
}

function build_paper_pdflatex() {
  pdflatex --shell-escape $PAPER  || exit 1
  bibtex $PAPER || exit 1
  pdflatex --shell-escape $PAPER  || exit 1
  pdflatex --shell-escape $PAPER  || exit 1

  post_build
}


function post_build() {
  rm -r __auto__
  mkdir -p __auto__

  mv $PAPER.dvi __auto__/
  mv $PAPER.ps __auto__/
  mv $PAPER.pdf __auto__/
  
  echo
  echo "Success."
  echo "Paper rendered @ __auto__/${PAPER} "
}

function clean {
 rm *.aux
 rm *.log
 rm *.bbl
 rm *.blg
 rm *.out
 rm *.xml
 rm *blx.bib
}

function build_paper() {
  latex $PAPER || exit 1
  bibtex $PAPER || exit 1
  latex $PAPER || exit 1
  latex $PAPER || exit 1
  dvips -P pdf -t letter -o $PAPER.ps $PAPER.dvi || exit 1
  ps2pdf $PAPER.ps || exit 1
  # open $PAPER.pdf || exit 1.pdf
  post_build
}

if [  "$PAPER" == "" ]; then
  usage
fi

clean
build_paper_pdflatex
#build_paper
clean

